CRUXEval: A Benchmark for Code Reasoning, Understanding and Execution

We present CRUXEval (Code Reasoning, Understanding, and eXecution Evaluation), a benchmark consisting of 800 Python functions (3-13 lines). Each function comes with an input-output pair, leading to two natural tasks: input prediction and output prediction. First, we propose a generic recipe for generating our execution benchmark which can be used to create future variation of the benchmark. Second, we evaluate twenty code models on our benchmark and discover that many recent high-scoring models on HumanEval do not show the same improvements on our benchmark. Third, we show that simple CoT and fine-tuning schemes can improve performance on our benchmark but remain far from solving it. The best setup, GPT-4 with chain of thought (CoT), achieves a pass@1 of 75% and 81% on input and output prediction, respectively. In contrast, Code Llama 34B achieves a pass@1 of 50% and 46% on input and output prediction, highlighting the gap between open and closed source models. As no model is close to acing CRUXEval, we provide examples of consistent GPT-4 failures on simple programs as a lens into its code reasoning capabilities and areas for improvement.

==> figs/examples.py <==

##################################################
# There are also a few that are not particularly hard but fails consistently on all of (gpt35 and gpt4 and their COT) while passing on the other models

# 1169,48,2	steps: 28.0
def f(text, suffix):
    if text.endswith(suffix):
        return text[0:len(text) - len(suffix)]
    return text
assert f('vasokanam', 'an') == 'vasokanam'

# 1937,37,1	steps: 31.0
def f(num):
    if 0 < num < 1000 and num != 6174:
        return 'Half Life'
    return 'Not found'
assert f(6173) == 'Not found'

# 528,38,0	steps: 37.0
def f(text):
    while len(text) > 0 and text[0] in '0123456789':
        text = text.lstrip('0123456789')
    return text.lstrip('+- i0v')
assert f('i0v0120452v4') == '120452v4'


# Code Llama fails on some simple ones that are completely fixed by GPT3.5

# 1864,20,3	steps: 27.0
def f(text):
    return text.lower().replace('s', 'n')
assert f("snugy") == 'nnugy'

# 768,4,4	steps: 30.0
def f(s):
    return ''.join(map(str.capitalize, s.split()))
assert f('fUn ll Al eng') == 'FunLlAlEng'

# 1302,25,4	steps: 24.0
def f(text):
    return text.strip('x')
assert f("xax16503xax x ax42510ax") == 'ax16503xax x ax42510a'
# also 0 on llama cot


##################################################
# some output examples where all models fail (sorted by number of steps)

# 68,22,1	steps: 25.0
def f(s, n):
    return s.expandtabs(n)
assert f('\tbaky\t bifiw\t mombade\t kibigi\t', 5) == '     baky  bifiw     mombade   kibigi   '

# 1345,27,0	steps: 30.0
def f(letters):
    return ' '.join(letters).replace('', '')
assert f(['ao', 'b', 'u', 'r', 'r', 'e', '', '', '', '', 'e']) == 'ao b u r r e     e'

# 193,34,1	steps: 31.0
def f(t):
    return t.replace('or', t.center(len(t), 'o'))
assert f("pomodoro") == 'pomodpomodoroo'

# 979,28,0	steps: 34.0
def f(text, a, b):
    text = text.replace(a, b)
    return text.replace(b, a)
assert f(' vup a zwwo oihee amuwuuw! ', 'a', 'u') == ' vap a zwwo oihee amawaaw! '

##################################################
# input examples where all models fail
# 910,32,3	steps: 35.0
def f(list, separator):
    text = separator.join(list)
    return separator.join(reversed(text))
assert f(['is', 'it', 'top'], '@') == 'p@o@t@@@t@i@@@s@i'

# 1806,39,3	steps: 37.0
def f(string, sep):
    cnt = string.count(sep)
    return((string+sep) * cnt)[::-1]
assert f('caabcfcabfc', 'ab') == 'bacfbacfcbaacbacfbacfcbaac'


##################################################
# The highest step ones where all models fail are still mostly reasonable ones

# swaps cases of every other letter
# 474,9,0	steps: 862.0
def f(line):
    count = 0
    a = []
    for i in range(len(line)):
        count += 1
        if count%2==0:
            a.append(line[i].swapcase())
        else:
            a.append(line[i])
    return ''.join(a)
assert f("987yhNSHAshd 93275yrgSgbgSshfbsfB") == '987YhnShAShD 93275yRgsgBgssHfBsFB'

# 1727,18,4	steps: 550.0
def f(text):
    pairs = []
    for i in range(1, len(text)):
        if text[i-1:i+1].isalnum() and not text[i:i+2].isalnum():
            pairs.append(text[i-1:i+1])
    result = []
    for p in pairs: result.append(' '.join(p))
    return ' '.join(result)
assert f('qmpts i,rpercentwrong') == 't s'

# 8,0,4	steps: 508.0
def f(lst):
    messages = []
    for el in lst:
        message = ''
        for char in el:
            message += (char.upper() if char.isalpha() else '_')
        messages.append(message)
    return messages
assert f(["Talk@5g", "@#%#", "", "", "Hello", "--- =-__ws"]) == ['TALK__G', '____', '', '', 'HELLO', '________WS']

##################################################
# The one with an outlier number of steps still happens to be reasonable 
# 543,15,2	steps: 3175.0
def f(ints):
    counts = [0] * 301

    for i in ints:
        counts[i] += 1

    r = []
    for i in range(len(counts)):
        if counts[i] >= 3:
            r.append(str(i))
    counts.clear()
    return ' '.join(r)
assert f([2, 3, 5, 2, 4, 5, 2, 89]) == '2'


# The only 7 examples where all models fail on both input and output
# Most are still reasonable, except perhaps 845,6,3 and 1171,31,2 

# 1806,39,3	steps: 37.0
def f(string, sep):
    cnt = string.count(sep)
    return((string+sep) * cnt)[::-1]
assert f('caabcfcabfc', 'ab') == 'bacfbacfcbaacbacfbacfcbaac'

# 1870,2,3	steps: 42.0
def f(text, char):
    head, sep, tail = text.rpartition(char)
    return head + tail[::-1] + sep + head
assert f('pylbtncuetx', 'y') == 'pxteucntblyp'

# 655,10,4	steps: 46.0
def f(s):
    s = s.ljust(len(s) * 3, '~')
    return '{}+++{}'.format(s[::2], s[1::2])
assert f('iabnm') == 'ibm~~~~~+++an~~~~~'

# 1171,31,2	steps: 132.0
def f(text, search_string):
    indexes = []
    while search_string in text:
        indexes.append(text.rindex(search_string))
        text = text[:text.rindex(search_string)]
    return indexes
assert f('ONBPICJOHRHDJOSNCPNJ9ONTHBQCJ', 'J') == [28, 19, 12, 6]

# 642,13,2	steps: 229.0
def f(text, m, n):
    text = "{}{}{}".format(text, text[:m], text[n:])
    result = ""
    for i in range(n, len(text)-m):
        result = text[i] + result
    return result
assert f("abcdefgabc", 1, 2) == 'bagfedcacbagfedc'

# 845,6,3	steps: 376.0
def f(sentence):
    ls = list(sentence)
    for letter in ls:
        if not letter.istitle():
            ls.remove(letter)
    return ''.join(ls)
assert f('XYZ LittleRedRidingHood LiTTleBIGGeXEiT fault') == 'XYZLtRRdnHodLTTBIGGeXET fult'

# 218,45,3	steps: 457.0
def f(text):
    text = list(text)
    for i in range(len(text)):
        if i % 2 == 1:
            text[i] = text[i].swapcase()
    return ''.join(text)
assert f('Hey DUdE THis $nd^ &*&this@#') == 'HEy Dude tHIs $Nd^ &*&tHiS@#'



